Spectral quadrature for the first principles study of crystal defects: Application to magnesium

We present an accurate and efficient finite-difference formulation and parallel implementation of Kohn-Sham Density (Operator) Functional Theory (DFT) for non periodic systems embedded in a bulk environment. Specifically, employing non-local pseudopotentials, local reformulation of electrostatics, and truncation of the spatial Kohn-Sham Hamiltonian, and the Linear Scaling Spectral Quadrature method to solve for the pointwise electronic fields in real-space and the non-local component of the atomic force, we develop a parallel finite difference framework suitable for distributed memory computing architectures to simulate non-periodic systems embedded in a bulk environment. Choosing examples from magnesium-aluminum alloys, we first demonstrate the convergence of energies and forces with respect to spectral quadrature polynomial order, and the width of the spatially truncated Hamiltonian. Next, we demonstrate the parallel scaling of our framework, and show that the computation time and memory scale linearly with respect to the number of atoms. Next, we use the developed framework to simulate isolated point defects and their interactions in magnesium-aluminum alloys. Our findings conclude that the binding energies of divacancies, Al solute-vacancy and two Al solute atoms are anisotropic and are dependent on cell size. Furthermore, the binding is favorable in all three cases.

==> Figures/ForcevsNpl.m <==

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%'
%%% Error in energy vs degree of polynomial
figure2 = figure;
axes2 = axes('Parent',figure2,...   
    'XScale','linear','YScale','log',...
    'Position',[0.182 0.18 0.74 0.755],'FontSize',20,...
    'FontName','Arial');
box(axes2,'on');
hold(axes2,'all');
xlim([20,130])
%ylim([1E-6,1E-2]);
xlabel('$K$','Interpreter','latex','FontSize',20,'FontName','Arial');
ylabel('Error (Ha/Bohr)','Interpreter','latex','FontSize',20,'FontName','Arial');


% deg=[40,60,80,100,120,140,160,180,200,220];
% F=[ 0.0000865425704672 	 0.0000392488359727 	 -0.0088154609100530;
%    -0.0003620602524011 	 -0.0010369351442483 	 -0.0080140989438021;
%    -0.0002950134311203 	 -0.0008603587761926 	 -0.0080241581058340;
%    -0.0002864725341971 	 -0.0008481363456655 	 -0.0079928201729714;
%    -0.0002905237303009 	 -0.0008332152828462 	 -0.0079566592888625;
%    -0.0002838244653948 	 -0.0007979915240146 	 -0.0079465687620547;
%    -0.0002854494581558 	 -0.0008081693421231 	 -0.0078997920398993;
%   -0.0002869809734686 	 -0.0008132653861532 	 -0.0079012735268219;
%    -0.0002864366130540 	 -0.0008105513163306 	 -0.0079094871805616;
%    -0.0002863999268425 	 -0.0008115709907166 	 -0.0079083175839146];
% 
% Fref=[-0.0002863541143036 	 -0.0008114195933136 	 -0.0079082192133819];

% Mg-Al BCC
deg=[20,30,40,50,60,70,80,90,100,110,120,130,140,150,160,170,180,190,200];

Fref=[-0.0057590528317443     -0.0109658241718679     -0.0000627039100947];
Frefnl=[-0.0016989526350289     -0.0033485218034155     0.0000000088101868];

F=[ -0.0030859689256585     -0.0053412517420169     -0.0003875337540990;
   -0.0068126345805189     -0.0132148881071254     0.0000483229933223;
   -0.0059000269948971     -0.0116535736323603     0.0001937184747573;
    -0.0056150442691776     -0.0106660203087829     -0.0000646257712662;
    -0.0057441797699018     -0.0108880397643935     -0.0000989537708203;
   -0.0056251524401268     -0.0107270867845523     -0.0000427359309936;
    -0.0058177111097644     -0.0110778071825356     -0.0000659331430430;
    -0.0057573548048423     -0.0109606097402503     -0.0000643886677065;
    -0.0057353812075394     -0.0109069772646987     -0.0000633466739986;
     -0.0057674632851073     -0.0109864097460955     -0.0000630688173507;
     -0.0057669153373940     -0.0109793271079481     -0.0000630823857940;
     -0.0057559980915535     -0.0109581293557959     -0.0000627046324574;
     -0.0057733879144571     -0.0109929230035227     -0.0000627098540618;
     -0.0057732065245101     -0.0109940732079181     -0.0000627297826575;
     -0.0057570666363612     -0.0109619033250067     -0.0000627090359042;
     -0.0057558561396015     -0.0109574629768750     -0.0000626978528723;
     -0.0057576937232896     -0.0109635328066017     -0.0000627130250123;
      -0.0057605263276439     -0.0109686122871315     -0.0000627041144604;
     -0.0057564334283014     -0.0109610310362048     -0.0000627016532856];

Fnl=[ 0.0002099557163266      0.0003702510772541      -0.0000000005450822;
    -0.0033334148864283     -0.0066147972052308     0.0000000108210009;
   -0.0026530717225411     -0.0053301720900342     0.0000000037087929;
   -0.0015650123192171     -0.0030807988077094     0.0000000105420575;
   -0.0015650123192171     -0.0030807988077094     0.0000000105420575
   -0.0016312773090191     -0.0032143107975523     0.0000000094979995;
   -0.0017386747743419     -0.0034276196471397     0.0000000088452640;
    -0.0017147220383615     -0.0033799485272830     0.0000000083861682;
    -0.0016902205164822     -0.0033234660123457     0.0000000082297617;
    -0.0017025544305753     -0.0033603467357886     0.0000000086263845;
    -0.0017059067372583     -0.0033609211406855     0.0000000087330727;
    -0.0016957046812101     -0.0033407389194146     0.0000000089374479;
    -0.0017132498093589     -0.0033757365243651     0.0000000091098444;
     -0.0017131857413345     -0.0033768570351617     0.0000000089569992;
     -0.0016969552804795     -0.0033445882048595     0.0000000088639796;
     -0.0016957214960372     -0.0033400867285059     0.0000000088668753;
      -0.0016976028816168     -0.0033462444327342     0.0000000088232962;
      -0.0017004332064699     -0.0033513286552170     0.0000000088664107;
      -0.0016963337595239     -0.0033437326318462     0.0000000088112301];

Fl=F-Fnl;
Frefl=Fref-Frefnl;
  
v1=abs(F(:,1)-Fref(1,1));
v2=abs(F(:,2)-Fref(1,2));
v3=abs(F(:,3)-Fref(1,3));
S=[v1,v2,v3]
error=max(S,[],2);

u1=abs(Fl(:,1)-Frefl(1,1));
u2=abs(Fl(:,2)-Frefl(1,2));
u3=abs(Fl(:,3)-Frefl(1,3));
T=[u1,u2,u3]
errorl=max(T,[],2);

p1=plot(deg,error,'*','LineStyle','-','LineWidth',1.8,'DisplayName','MgAl');
c = get(p1,'Color');
hold on;
p2=plot(deg,errorl,'*','LineStyle','-.','Color',c,'LineWidth',1.8);
%p2=plot(deg,errorl,'*','LineStyle','-.');


%Mghcp
deg=[20,30,40,50,60,70,80,90,100,110,120,130,140,150,160,170,180,190,200];

F1=[ -0.0010028269488885     -0.0029869051895109     -0.0019088085829957
 0.0000163198852575      -0.0000422326338984     -0.0000170230334334
 -0.0000454651853475     0.0023508570461868      0.0001548839547424
 -0.0014307275666814     -0.0049701296515513     -0.0000012610835323];
Fnl1=[ -0.0001323648597575     -0.0005563228968264     0.0005573017485592
 -0.0000187072029228     0.0003234788095072      -0.0000000090817632
 0.0001849405032142      0.0002469113964615      0.0001903084455382
 0.0006511641408054      -0.0003568699546986     -0.0000000068479305];

F2=[-0.0004372672668930     -0.0005959147375219     -0.0060437455549375
 0.0001635522920055      0.0016798963736157      -0.0000256281216730
 -0.0009174880705377     0.0006796693374041      -0.0006695400741913
 -0.0050031928650265     -0.0056777000883546     -0.0000060414463806];
Fnl2=[ 0.0003204191326458      0.0019236450269188      -0.0049941498997649
 0.0000747085039536      0.0014677551095602      -0.0000000331165794
 -0.0011140912931145     -0.0017128168146650     -0.0010523442417553
 -0.0042714585146906     -0.0008218642959624     -0.0000000010744293];

F3=[-0.0008994024957282     -0.0038485565931413     -0.0114419620279276
 -0.0000519382324244     0.0022836533763313      -0.0000201419287386
 -0.0022974856049522     0.0000413385295531      -0.0021640269858530
 -0.0111231600539099     -0.0060787144017741     -0.0000008994895203];
Fnl3=[-0.0000264887891471     -0.0002376102988573     -0.0089295927993980
 -0.0000375910906102     0.0015175626761869      -0.0000000301675169
 -0.0021609769776630     -0.0022241537791780     -0.0022039626244584
 -0.0086697064563186     -0.0006729356100075     -0.0000000001876904];

F4=[-0.0009690005857737     -0.0031655302332820     -0.0106834630943890
 0.0001448307616414      0.0020126794893320      -0.0000213557562743
 -0.0020782516127477     0.0000612880620635      -0.0019302405463318
 -0.0101753625029820     -0.0058603097285840     -0.0000023731116864];
Fnl4=[-0.0001311276675682     0.0000074407155382      -0.0085827961575250
 0.0001178021201068      0.0015292766684259      -0.0000000318658760
 -0.0020272186440527     -0.0022215039812827     -0.0020596847974047
 -0.0082388352467056     -0.0006947175588053     0.0000000009910224];

F5=[-0.0010670074928548     -0.0040397122269055     -0.0106616262540512
 -0.0000385467177391     0.0022668896553119      -0.0000209706009837
 -0.0020555795626866     0.0002592134807051      -0.0019401945831551
 -0.0101169387439696     -0.0058611000835903     -0.0000019230074565];
Fnl5=[-0.0002158237426446     -0.0007269313704394     -0.0083956418430304
 -0.0000463706862039     0.0017037519559733      -0.0000000334519172
 -0.0019709398337818     -0.0020126775277998     -0.0020305160988163
 -0.0080341396869240     -0.0006252090738493     0.0000000000211548];

F6=[-0.0012752167510654     -0.0041723786963157     -0.0107351041861420
 0.0000053711443401      0.0021623544041508      -0.0000211021561542
 -0.0020836907637304     0.0001936680090886      -0.0019909487021214
 -0.0101451490910009     -0.0055830485474387     -0.0000021386305236];
Fnl6=[-0.0004290794521002     -0.0009324993116753     -0.0085264634580826
 -0.0000084541406607     0.0016598375765043      -0.0000000332723297
 -0.0020077693291352     -0.0020765454410402     -0.0020905220983783
 -0.0081269962036002     -0.0003952367435444     -0.0000000016107372];

F7=[-0.0010521073194176     -0.0040044893367662     -0.0104366157856814
 -0.0000393371928962     0.0021748866135971      -0.0000211299006008
 -0.0021077023012953     0.0002351328148743      -0.0018908579378983
 -0.0102331195220217     -0.0058463405566531     -0.0000020615773076];
Fnl7=[-0.0002043092676002     -0.0007245974699528     -0.0082209042788350
 -0.0000520422546709     0.0016332139828517      -0.0000000314503157
 -0.0020360035912839     -0.0020428783612038     -0.0019952190050485
 -0.0082021136571636     -0.0006253131237497     -0.0000000002892571];

F8=[-0.0011274697165313     -0.0041226641706650     -0.0103759609554140
 -0.0000099013997111     0.0022929283677053      -0.0000209919771145
 -0.0019914562304875     0.0003175352746477      -0.0018926507316870
 -0.0098796704395473     -0.0058002012556447     -0.0000020763686341];
Fnl8=[ -0.0002809514894984     -0.0008587689537528     -0.0081438703768576
 -0.0000236395924856     0.0017638170432744      -0.0000000327505373
 -0.0019054192977449     -0.0019454428755428     -0.0019805127289375
 -0.0078220753596233     -0.0006008483137709     -0.0000000003614693];

F9=[ -0.0011479370237333     -0.0041055555322823     -0.0103931402650287
 0.0000147322423925      0.0022365609853401      -0.0000211213604963
 -0.0020373152821390     0.0002738739895548      -0.0018697602496070
 -0.0100680493330846     -0.0057998645163868     -0.0000020822637834];
Fnl9=[-0.0003008846152375     -0.0008388057518432     -0.0081718654330003
 0.0000019583224003      0.0017164693636450      -0.0000000312009009
 -0.0019650713399953     -0.0020018622526756     -0.0019739454422077
 -0.0080322611798998     -0.0005912951756529     0.0000000002674558];


F10=[-0.0011237498967060     -0.0041224408816585     -0.0103721818022682
 0.0000040294612880      0.0023063076926966      -0.0000210792298397
 -0.0019922825662977     0.0003259551805849      -0.0018751027849239
 -0.0098746367124148     -0.0057976897379716     -0.0000020840687800];
Fnl10=[ -0.0002767713649008     -0.0008567924652420     -0.0081554028399662
 -0.0000092328513352     0.0017770457714876      -0.0000000321635292
 -0.0019158490743816     -0.0019461913857293     -0.0019744310494978
 -0.0078378871906209     -0.0005889624294067     0.0000000001222420];


F11=[-0.0011153451118923     -0.0041574193486627     -0.0103458600645171
 0.0000062231383821      0.0023777470205482      -0.0000210887664547
 -0.0019900050317885     0.0003169778269761      -0.0018698528511463
 -0.0098617957092686     -0.0057730685397335     -0.0000020838200460];
Fnl11=[-0.0002683156725226     -0.0008916284901534     -0.0081279362029560
 -0.0000069100327813     0.0018492605590648      -0.0000000315983389
 -0.0019145055530237     -0.0019559101382935     -0.0019701622727071
 -0.0078268240963927     -0.0005627559748449     0.0000000004072359];

F12=[ -0.0011216719383989     -0.0041235842898082     -0.0103683062425190
 0.0000091025236025      0.0023194789714955      -0.0000210834342768
 -0.0019968484380359     0.0003227931464378      -0.0018729849512671
 -0.0098908372036461     -0.0058032121810132     -0.0000020838031661];
Fnl12=[ -0.0002746665598767     -0.0008576185961695     -0.0081510746674161
 -0.0000041199696246     0.0017903654517486      -0.0000000317035551
 -0.0019208226749188     -0.0019497513699342     -0.0019727475769677
 -0.0078546458740532     -0.0005940409984052     0.0000000002916697];

F13=[ -0.0011173180824160     -0.0041141647643770     -0.0103801779663753
 0.0000073075514346      0.0022879539385127      -0.0000210845301201
 -0.0020013283012007     0.0003230908135324      -0.0018738569397477
 -0.0099212854905965     -0.0058168395069213     -0.0000020837780740];
Fnl13=[-0.0002703147427446     -0.0008480711111964     -0.0081627467482233
 -0.0000059141424657     0.0017587425667659      -0.0000000316808494
 -0.0019253446281699     -0.0019494895811040     -0.0019736201993368
 -0.0078852158090387     -0.0006074982523081     0.0000000004966467];

F14=[ -0.0011271490643476     -0.0041188521574006     -0.0103888014162082
 0.0000112454687710      0.0023048296417836      -0.0000210839954317
 -0.0020024294645935     0.0003215905860549      -0.0018768776907268
 -0.0099190946229375     -0.0058118294002744     -0.0000020838098832];
Fnl14=[ -0.0002801466783665     -0.0008528077764746     -0.0081714118774562
 -0.0000019799430463     0.0017756837667733      -0.0000000317142059
 -0.0019264139043427     -0.0019509636380245     -0.0019766225890037
 -0.0078829183476318     -0.0006025861181800     0.0000000003980240];

F15=[-0.0011226085459679     -0.0041178231167622     -0.0103659787678908
 0.0000094047591778      0.0023032745026812      -0.0000210844068173
 -0.0019922949762904     0.0003262586657561      -0.0018720119286859
 -0.0098774473029033     -0.0058118823918842     -0.0000020838914685];
Fnl15=[-0.0002756066194628     -0.0008517599817390     -0.0081485848537281
 -0.0000038193029593     0.0017741257323709      -0.0000000318457998
 -0.0019163004008687     -0.0019463132367805     -0.0019717758326363
 -0.0078413208053223     -0.0006026136468401     0.0000000003489052];

F16=[-0.0011234525979598     -0.0041221915848502     -0.0103591126357002
 0.0000086975190952      0.0023090853407660      -0.0000210842413121
 -0.0019928617723559     0.0003262850813221      -0.0018695968540583
 -0.0098815194838548     -0.0058099439797881     -0.0000020838152563];
Fnl16=[-0.0002764499930332     -0.0008561261534091     -0.0081417215213067
 -0.0000045266630844     0.0017799297495511      -0.0000000318189329
 -0.0019168560708804     -0.0019462776748243     -0.0019693500395050
 -0.0078453640966463     -0.0006006805381625     0.0000000003947694];

F17=[-0.0011220661491988     -0.0041177594668515     -0.0103738536627812
 0.0000097734702458      0.0023024954310605      -0.0000210842341249
 -0.0019953944885925     0.0003232381910030      -0.0018733071969265
 -0.0098906222543609     -0.0058126822092166     -0.0000020838434050];
Fnl17=[ -0.0002750637079791     -0.0008516975529202     -0.0081564618187170
 -0.0000034507085959     0.0017733415713374      -0.0000000317783387
 -0.0019193915859254     -0.0019493262169126     -0.0019730628818906
 -0.0078544750004873     -0.0006034184150725     0.0000000003798099];

F18=[ -0.0011225268696602     -0.0041145627888099     -0.0103746757610395
 0.0000099051543825      0.0022957147611493      -0.0000210841865138
 -0.0019945820716001     0.0003229819183297      -0.0018732130090829
 -0.0098885311075411     -0.0058152810604144     -0.0000020838163189];
Fnl18=[ -0.0002755243155370     -0.0008485012096339     -0.0081572852869441
 -0.0000033189478067     0.0017665607933085      -0.0000000317403941
 -0.0019185787110960     -0.0019495822536612     -0.0019729685299937
 -0.0078523827276186     -0.0006060171795785     0.0000000004032768];


F19=[-0.0011221019023810     -0.0041175898682945     -0.0103728963416971
 0.0000096227961135      0.0023021390744641      -0.0000210842101911
 -0.0019950238550575     0.0003231113613929      -0.0018730625468085
 -0.0098891618151103     -0.0058124943991386     -0.0000020838280413];
Fnl19=[-0.0002750993981308     -0.0008515281974397     -0.0081555053904922
 -0.0000036013322754     0.0017729851917031      -0.0000000317604933
 -0.0019190205884041     -0.0019494528151044     -0.0019728180209924
 -0.0078530138067043     -0.0006032306208412     0.0000000003931308];


Fref=[-0.0011219002031860     -0.0041176185664234     -0.0103723530625895
 0.0000095992172387      0.0023025185196176      -0.0000210841941956
 -0.0019947793508339     0.0003230202291184      -0.0018729604732089
 -0.0098881765015437     -0.0058125544944522     -0.0000020838222803];

Frefnl=[ -0.0002748976829220     -0.0008515569768335     -0.0081549621774891
 -0.0000036248995254     0.0017733647286698      -0.0000000317451418
 -0.0019187760668061     -0.0019495439521625     -0.0019727159622284
 -0.0078520283658392     -0.0006032906070181     0.0000000003985932];


error=[max(max(abs(F1-Fref))),max(max(abs(F2-Fref))),max(max(abs(F3-Fref))),max(max(abs(F4-Fref))),...
    max(max(abs(F5-Fref))),max(max(abs(F6-Fref))),max(max(abs(F7-Fref))),max(max(abs(F8-Fref))),...
    max(max(abs(F9-Fref))),max(max(abs(F10-Fref))),max(max(abs(F11-Fref))),max(max(abs(F12-Fref))),...
    max(max(abs(F13-Fref))),max(max(abs(F14-Fref))),max(max(abs(F15-Fref))),max(max(abs(F16-Fref))),...
    max(max(abs(F17-Fref))),max(max(abs(F18-Fref))),max(max(abs(F19-Fref)))];

Fl1=F1-Fnl1; Fl2=F2-Fnl2; Fl3=F3-Fnl3; Fl4=F4-Fnl4; Fl5=F5-Fnl5;
Fl6=F6-Fnl6; Fl7=F7-Fnl7; Fl8=F8-Fnl8; Fl9=F9-Fnl9; Fl10=F10-Fnl10;
Fl11=F11-Fnl11; Fl12=F12-Fnl12; Fl13=F13-Fnl13; Fl14=F14-Fnl14; Fl15=F15-Fnl15; 
Fl16=F16-Fnl16; Fl17=F17-Fnl17; Fl18=F18-Fnl18; Fl19=F19-Fnl19; 

Frefl=Fref-Frefnl;
  
errorl=[max(max(abs(Fl1-Frefl))),max(max(abs(Fl2-Frefl))),max(max(abs(Fl3-Frefl))),max(max(abs(Fl4-Frefl))),...
    max(max(abs(Fl5-Frefl))),max(max(abs(Fl6-Frefl))),max(max(abs(Fl7-Frefl))),max(max(abs(Fl8-Frefl))),...
    max(max(abs(Fl9-Frefl))),max(max(abs(Fl10-Frefl))),max(max(abs(Fl11-Frefl))),max(max(abs(Fl12-Frefl))),...
    max(max(abs(Fl13-Frefl))),max(max(abs(Fl14-Frefl))),max(max(abs(Fl15-Frefl))),max(max(abs(Fl16-Frefl))),...
    max(max(abs(Fl17-Frefl))),max(max(abs(Fl18-Frefl))),max(max(abs(Fl19-Frefl)))];


c =[ 0.850000000000000   0.325000000000000   0.098000000000000];
p3=plot(deg,error,'o','LineStyle','-','Color',c,'LineWidth',1.8,'DisplayName','Mg');
hold on;
p4=plot(deg,errorl,'o','LineStyle','-.','Color',c,'LineWidth',1.8);
%plot(deg,errorl,'*','LineStyle','-.');
hasbehavior(p2 ,'legend',false);
hasbehavior(p4 ,'legend',false);

legend(axes2,'show');
set(legend,'Interpreter','latex')
